The Consequences of Gamma-ray Burst Jet Opening Angle Evolution on the Inferred Star Formation Rate

Gamma-ray burst (GRB) data suggest that the jets from GRBs in the high redshift universe are more narrowly collimated than those at lower redshifts. This implies that we detect relatively fewer long GRB progenitor systems (i.e. massive stars) at high redshifts, because a greater fraction of GRBs have their jets pointed away from us. As a result, estimates of the star formation rate (from the GRB rate) at high redshifts may be diminished if this effect is not taken into account. In this paper, we estimate the star formation rate (SFR) using the observed GRB rate, accounting for an evolving jet opening angle. We find that the SFR in the early universe (z > 3) can be up to an order of magnitude higher than the canonical estimates, depending on the severity of beaming angle evolution and the fraction of stars that make long gamma-ray bursts. Additionally, we find an excess in the SFR at low redshifts, although this lessens when accounting for evolution of the beaming angle. Finally, under the assumption that GRBs do in fact trace canonical forms of the cosmic SFR, we constrain the resulting fraction of stars that must produce GRBs, again accounting for jet beaming-angle evolution. We find this assumption suggests a high fraction of stars in the early universe producing GRBs - a result that may, in fact, support our initial assertion that GRBs do not trace canonical estimates of the SFR.

==> GRBrate.py <==
#!/usr/bin/python

import matplotlib.pyplot as plt
import numpy as np
import math
import scipy.stats as stats

"""
    This script will estimate the star formation rate based on the GRB formation rate
    and estimate the fraction of stars that produce long GRBs for a given SFR.  TH
    ACCOUNTS FOR THE FACT THAT Beaming angle evolves with redshift.
    
    This takes the output from LONGtintlynbell.py
    """

from numpy import sin, cos
import scipy.integrate as integrate
from scipy.integrate import quad
import matplotlib.animation as animation
import scipy.signal as sig
from scipy.interpolate import UnivariateSpline

#Define some functions and pass in luminosity

f = open('ratedens.dat', 'r')

#n=525

# Read and ignore header lines
header1 = f.readline()
#header2 = f2.readline()

lredz =[]
dndz =[]
rhoz = []
"""
This one SORTs IN Z, FIND ELIGIBLE SET OF Z NOT L AND DO CORRELATION THAT WAY!!!
THEN CAN GET N(Z)
"""

for line in f:
  line = line.strip()
  columns = line.split()
  lredz.append(float(columns[0]))
  dndz.append(float(columns[1]))
  rhoz.append(float(columns[2]))
f.close


#Make the line fit polynomial:
#p=np.poly1d(pol3)
#construct x values
#xp=np.linspace(0.0, 1., 100)
#Exponentiate the polynomial/line fit since in log space:
#plt.plot(10.**xp,10**p(xp),'--',color='green',alpha=0.5)
#
#-------METHOD 1 IS TAKING DERIVATIVE OF CUMULATIVE DISTRIBUTION:
#Taking the derivative of NNz gives an array that is one less in length! Careful.
#lzdifdist = []
#lzdifdist2 = []
#DIVIDE BY DIFF(LZZ)???? YES!!!!  Careful with zeroes!
#lzdifdist = np.diff(NNz)/np.diff(lZZ)
#lzdifdist2 =np.diff(NNz2)/np.diff(lZZ)


#Route 1 - Estimate the High z star formation rate given dN/dz, fbeam(z)
# rho(z) = dN/dz*fbeam(z)*(1+z)*(dV/dz)^-1 *eps(z)^-1 - find rho(z)

#Fbeam(z) accounts for number of bursts you see because they are beamed.  If the beaming angle evolves with redshift, then there will be more high redshift grbs/a smaller fraction that we see due to them not being in our line of sight.
def fbeam(z,index):
# make up something for now
  frac = 10.0*(z)**index
  return frac

#Play with this - the fraction of stars that make grbs!! (See below where I calculate this).
#esp(z) accounts for the fraction of grbs from stars that make grbs.  Again can make this a function of redshift
def eps(z,alpha):
  epsilon = 0.01*(z)**alpha
  return epsilon

#get dV/dz
def dVdz(z):
# this is 1+z
#  x=1.+z
  a = integrate.quad(lambda x: (0.7 + 0.3*(x**3.))**-0.5, 1, z)[0]
  b = (0.7 + 0.3*(z**3.))**-0.5
  return (a**2)*b
# remember integrate gives back two values - the integral and an error - just get the 0th value (the integral)

#SFR from Madau and Dickinson:
def sfrmd(z):
    #This is (1+z)
    # z1=np.linspace(1.,10,100.)
    rsfr=.114*((z)**2.7)/(1+(z/2.9)**5.6)
    return rsfr

#EXPLORE SOME DIFFERENT SFRS DEPENDING ON DIFFERENT INDICEs for beaming evolution.
#ALSO, PICK A NORMALIZATION AT SOME REDSHIFT!
sfr1=[]
for i in range(0,len(lredz)):
 index = 0.0
 alpha = 0.0
 x=(.001333)*1.6*dndz[i]*fbeam(lredz[i],index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
 sfr1.append(x)

sfr2=[]
for i in range(0,len(lredz)):
    index = 1.0
    alpha = 0.0
    x=(.001333)*.6*dndz[i]*fbeam(lredz[i], index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
    sfr2.append(x)

sfr3=[]
for i in range(0,len(lredz)):
    index = 2.0
    alpha = 0.0
    x=(.001333)*.2*dndz[i]*fbeam(lredz[i], index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
    sfr3.append(x)

sfr4=[]
for i in range(0,len(lredz)):
    x=(.001333)*800.*sfrmd(lredz[i])
    sfr4.append(x)

plt.plot(lredz,sfr1,'-',color='green', alpha=1.9,label="fbeam $\propto (Z)^{0.0}$")
plt.plot(lredz,sfr2,'-',color='magenta', alpha=1.9,label="fbeam $\propto (Z)^{1.0}$")
plt.plot(lredz,sfr3,'-',color='cyan', alpha=1.,label="fbeam $\propto (Z)^{2.0}$")
plt.fill_between(lredz, sfr1,sfr3,color='purple',alpha=.4)
plt.plot(lredz,sfr4,'--',color='gray',label='SFR Madau Dickinson')
plt.xlim(1.3,8.)
plt.ylim(0.1,5.)
plt.xscale('log')
plt.yscale('log')
plt.xlabel('Z')
plt.ylabel('$\\rho(Z) M_{\odot} yr^{-1} Mpc^{-3}$')
plt.title('Constant $\epsilon(Z)$')
plt.legend(loc=3)
plt.show()

#EXPLORE SOME DIFFERENT SFRS DEPENDING ON DIFFERENT INDICEs for fraction of stars that make GRBs.
#ALSO, PICK A NORMALIZATION AT SOME REDSHIFT!
sfr1b=[]
for i in range(0,len(lredz)):
 index = 1.6
 alpha = 0.1
 x=(.0002033)*2.3*dndz[i]*fbeam(lredz[i],index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
 sfr1b.append(x)

sfr2b=[]
for i in range(0,len(lredz)):
    index = 1.6
    alpha = 0.3
    x=(.0006333)*.8*dndz[i]*fbeam(lredz[i], index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
    sfr2b.append(x)

sfr3b=[]
for i in range(0,len(lredz)):
    index = 1.6
    alpha = 1.0
    x=(.004033)*.3*dndz[i]*fbeam(lredz[i], index)*(lredz[i])/(dVdz(lredz[i])*eps(lredz[i],alpha))
    sfr3b.append(x)

sfr4b=[]
for i in range(0,len(lredz)):
    x=(.001333)*800.*sfrmd(lredz[i])
    sfr4b.append(x)

plt.plot(lredz,sfr1b,'-',color='green', alpha=1.9,label="$\epsilon(z) \propto (1+z)^{0.1}$")
#plt.plot(lredz,sfr2b,'-',color='magenta', alpha=1.9,label="$\epsilon(z) \propto (1+z)^{0.3}$")
plt.plot(lredz,sfr3b,'-',color='cyan', alpha=1.9,label="$\epsilon(z) \propto (1+z)^{1.0}$")
plt.fill_between(lredz, sfr1b,sfr3b,color='red',alpha=.2)
plt.plot(lredz,sfr4b,'--',color='gray',label='SFR Madau Dickinson')
plt.xlim(1.3,8.)
plt.ylim(0.1,5.)
plt.xscale('log')
plt.yscale('log')
plt.xlabel('Z')
plt.ylabel('$\\rho(Z) M_{\odot} yr^{-1} Mpc^{-3}$')
plt.title('Varying $\epsilon(Z)$; $f_{beam} \propto (Z)^{1.6}$')
#plt.annotate('Beaming fraction evolution $f_{beam}(Z) \propto (Z)^{1.6}$',xy=(1.4,2.))
plt.legend(loc=3)
plt.show()



#Plotting SFR_MadauDickinson and GRB rate density
z1=np.linspace(1.,10,100.)
plt.plot(z1,sfrmd(z1),'-',color='black', alpha=1.9,label="SFR")
plt.plot(lredz,rhoz,'--',color='magenta',alpha=0.8,label='GRB Rate')
plt.xlim(1.3,8.)
plt.ylim(0.0,1.5)
plt.xscale('log')
#plt.yscale('log')
plt.show()



#Route 2 - Estimate the fraction of GRBs that must come from massive stars if you assume the grb rate traces the high z SFR. eps(z) = (dN/dz/sfr(z))*fbeam(z)*((1+z)/dV/dz)

#IF I ASSUME THE HIGHER Z GRB RATE FOLLOWS THE SFR, THEN WE FIND A DIP AROUND THE PEAK OF STAR FORMATION AND THEN IT GOES BACK UP AGAIN AT LOW Z - THIS IS REALLY PERHAPS TELLING US BINARIES ARE HAPPENING AT LOW Z.  LOOK AT WHAT I GET FOR THE SGRB RATE.
#CHECK THE DURATIONS OF LOWER REDSHIFT GRBS - ARE THEY LOWER THAN HIGHER Z GRBS?!  NO - THEY ARENT IN FACT, THERE IS A DURATION REDSHIFT ANTI-CORRELATION! None of this adds up.  Back to the idea that low redshift lGRBs are binary progenitors, but that those are the ones with more angular momentum to make the duration longer.
#Or maybe forget binary vs. non-binary.  And just think about other properties - metallicity and angular momentum.  Everything goes opposite to my natural intuition! DON'T FORGET EVERY LGRB FOR WHICH A SUPERNOVA COULD BE DETECTED, THERE HAS BEEN!

#NOTE! About .002, or .2 percent of stars make supernova.  Less than this make GRBs of course.  Let's assume, then, that every 1 in 100 SNe is a GRB (too high?)
#This means normalize to 10^-5 at the inflection point.

eps1=[]
for i in range(0,len(lredz)):
 index = 0.5
 x=(.0001)*.005*(dndz[i]/sfrmd(lredz[i]))*fbeam(lredz[i],index)*(lredz[i])/(dVdz(lredz[i]))
 eps1.append(x)

eps2=[]
for i in range(0,len(lredz)):
 index = 1.0
 x=(0.0001)*.003*(dndz[i]/sfrmd(lredz[i]))*fbeam(lredz[i],index)*(lredz[i])/(dVdz(lredz[i]))
 eps2.append(x)

eps3=[]
for i in range(0,len(lredz)):
 index = 2.0
 x=(0.0001)*.001*(dndz[i]/sfrmd(lredz[i]))*fbeam(lredz[i],index)*(lredz[i])/(dVdz(lredz[i]))
 eps3.append(x)


plt.plot(lredz,eps1,'-',color='green', alpha=1.9,label="fbeam $\propto (Z)^{0.5}$")
plt.plot(lredz,eps2,'-',color='magenta', alpha=1.9,label="fbeam $\propto (Z)^{1.0}$")
plt.plot(lredz,eps3,'-',color='cyan', alpha=1.9,label="fbeam $\propto (Z)^{2.0}$")
plt.fill_between(lredz, eps1,eps3,color='blue',alpha=.3)
plt.xlim(1.3,8.)
plt.ylim(0.000002,.0001)
plt.xscale('log')
plt.yscale('log')
plt.xlabel('Z')
plt.ylabel('$\epsilon(Z)$')
plt.title('Inferred Fraction of Stars Producing GRBs')
plt.legend(loc=2)
plt.show()


"""
#OK! Here is the function that worked great above to smoothly desribe dN/dZ as
#function of (1+z):
def dNdz(z):
  return (1./11.)*3.114*((z)**3.2)/(1+((z)/2.)**5.6)

#Here's one that works pretty well as a function of z
def dNdz2(z):
  return (1.1/1.)*3.114*((z-1)**2.2)/(1+((z-1)/.9)**3.6)

#Here is the latest one
def dNdz3(z):
  return (1.1/1.1)*3.*((z-1)**1.6)/(1+((z-1)/.9)**3.)
  
"""

"""
plt.figure()
#plt.plot(lZZ[0:len(lZZ)-1],lrhoz, color='g')
#plt.plot(lZZav[0:len(lZZav)-1],lrhozav, color='red', alpha = 0.2)
plt.step(lZZav2[0:len(lZZav2)],lrhozav2, color='magenta', alpha = 0.3, label='dN/dZ averaged')
plt.plot(lZZav[0:len(lZZav)-1],lrhozsmooth,'.',color='blue',alpha = 0.5, label='dN/dZ smoothed')
#plt.plot(lZZ,lrhozfunc2,'--',color='red',alpha=0.3,label='dN/dZ function 1')
plt.plot(xp,lrhozfunc4,'--',color='green',alpha=0.8,label='dN/dZ polyfit')
#plt.plot(lZZ,lrhozfunc2,'-',color='green',label='GRB density, 3')
#plt.plot(lZZ[0:len(lZZ)-1],lrhosmooth, color='b')
plt.xscale('log')
plt.yscale('log')
plt.xlim(1.9,9.0)
plt.ylim(.09,4.3)
plt.xlabel('$(1+z)$')
plt.ylabel('$\\rho(1+z)$, $M_{\odot} yr^{-1} Mpc^{-3}$')

#SFR from :
z1=np.linspace(1.,10,100.)
rsfr=.114*((z1)**2.7)/(1+(z1/2.9)**5.6)
plt.plot(z1,rsfr,'-',color='black', alpha=1.9,label="SFR")

#plt.ylim(0.,11.)
plt.legend(loc=1)
plt.show()
"""

#Route 2 - Estimate the fraction of GBs that produce long GRBs.

"""Volume Element - looks good.
Vol=[]
for i in range(0,len(lZZav)-1):
 Vol.append(dVdz(lZZav[i]))

plt.figure()
plt.plot(lZZav[0:len(lZZav)-1],Vol)
plt.show()
"""




